Certified folding-free deformable image registration: A whole-cell Jacobian certificate and a sequential variational solver

Registration maps propagate labels, measure local volume change, and map results back through their inverses; requiring invertibility. Voxelwise checks can miss folds between grid points. We study the canonical continuous extension of a nodal displacement field by trilinear interpolation and give a test that proves its Jacobian determinant positive in every grid cell or rejects the map. The test is rigorous under IEEE 754 binary64 arithmetic (correct rounding, no contraction). With a fixed boundary, certification implies a bi-Lipschitz homeomorphism of the image domain. We introduce SeqVP, built around this certificate. A proximal Jacobian-determinant-curl formulation yields inner problems whose penalties on changes in the map, Jacobian determinant, and curl vanish to first order at the current iterate. The method decreases a fixed outer energy up to a floating-point resolution guard and certifies every committed iterate. After certified initialization, stopping at any time returns a folding-free map. A Poisson-preconditioned gradient method with Jacobian-aware step prediction and affine-scaling damping, initialized by certified handoff from an uncertified binary32 pre-optimizer, handles a 1 mm brain MRI with about 2e7 unknowns in 90 s on one GPU. On 49 held-out OASIS pairs, SeqVP achieves mean Dice 0.821 over 35 structures and 0.889 over 4 tissue classes, with certified zero folding. Gains are 0.022 and 0.025 over ANTs SyN, and 0.022 and 0.023 over uniGradICON with instance optimization at equal time (paired, Holm-adjusted p < 0.001), but maps are rougher. SeqVP is level with ANTs on LPBA40, behind it on IBSR18, and ahead of all label-free baselines on 20 large-deformation pairs. On fields from nine methods, the certificate finds non-positive-Jacobian cells in every ANTs SyN map (median 10, missed by voxelwise checks) and in maps from NiftyReg, ConvexAdam, uniGradICON, and TransMorph.

==> anc/README.txt <==
Ancillary files of "Certified folding-free deformable image registration: a whole-cell Jacobian certificate and a
sequential variational solver" (B. Zhao, Z. Zhou, G. Liao).

The three scripts are self-contained (Python 3 with NumPy and Matplotlib; the third needs only the standard library)
and do not use the registration code, which is available at https://github.com/Zhaobh0620/seq_vp_3d .

fig_toy_folds.py
    Figure 1: the two-dimensional toy example (central-difference determinant positive at every node while the
    bilinear interpolant folds two cells) and the trilinear cell Phi(xi) = (xi1, (1 - a xi1) xi2, (1 - b xi1) xi3),
    a = 20/11, b = 4/3, checked in exact rational arithmetic. Prints the values quoted in the caption and writes
    fig_toy_folds.pdf to the current directory (or to $FIG_DIR).

fig_certificate_bounds.py
    Figure 3: tightness of the edge-hull and Bernstein lower bounds on a twisted cell and on a cell with one corner
    pushed inwards (bounds in plain binary64). Writes fig_certificate_bounds.pdf to the current directory (or to
    $FIG_DIR).

prescreen_bound_check.py
    Numerical check of the a priori rounding bound of Lemma A.2 (Appendix C): replicates the floating-point operation
    order of the prescreen in Python floats, computes the exact Bernstein coefficients with Fractions from the same
    stored data and compares the error with the bound on 280 cells (random scales and spacings, nearly collapsed
    cells, large common translations, displacements of size 1e-300). Expected output:
    cases 280; violations 0; max |beta_fl-beta|/B = 4.509e-03

h1_all50_tables.pdf
    Tables 2 (top) and 3 of the paper on all 50 pairs of the held-out set H1, including the run that is kept out of
    the main table (sensitivity version).


==> anc/fig_certificate_bounds.py <==
"""Figure: tightness of the lower bounds used by the certificate on two synthetic cell families.

(a) twist: top face rotated by +chi, bottom face by -chi about the cell's vertical axis. Exact minimum
    cos^2 chi (J_K = cos^2 chi + (2 xi3 - 1)^2 sin^2 chi); edge hull = first-level Bernstein bound = cos 2 chi;
    one bisection along xi3 gives cos^2 chi.
(b) one corner pushed inwards along the diagonal by d (cell side 1): the minimum is the corner value, which the
    Bernstein bound attains; the edge hull is looser and fails first.
Bounds are evaluated in plain binary64 (no outward rounding; the gaps shown are many orders larger than rounding).
Synthetic; no project code is used.
"""
import itertools, os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

plt.rcParams.update({"font.size": 9, "axes.titlesize": 9, "axes.labelsize": 9, "legend.fontsize": 7.5,
                     "xtick.labelsize": 8, "ytick.labelsize": 8, "pdf.fonttype": 42, "font.family": "serif"})
OI = dict(blue="#0072B2", orange="#E69F00", verm="#D55E00", green="#009E73", black="#000000")
V = [(x, y, z) for z in (0, 1) for y in (0, 1) for x in (0, 1)]

def grad_at(u, P):
    N = len(P); G = np.zeros((N, 3, 3)); G[:, 0, 0] = G[:, 1, 1] = G[:, 2, 2] = 1
    for j in range(3):
        for a, va in enumerate(V):
            if va[j]: continue
            vb = list(va); vb[j] = 1; b = V.index(tuple(vb))
            w = np.ones(N)
            for k in range(3):
                if k != j: w *= P[:, k] if va[k] else 1 - P[:, k]
            G[:, :, j] += w[:, None] * (u[b] - u[a])[None, :]
    return G

def J_at(u, P): return np.linalg.det(grad_at(u, P))

def edge_hull(u):
    """Natural interval extension of the first-row cofactor expansion over the edge-slope hulls (Lemma 4.3)."""
    lo = np.zeros((3, 3)); hi = np.zeros((3, 3))
    for j in range(3):
        d = []
        for a, va in enumerate(V):
            if va[j]: continue
            vb = list(va); vb[j] = 1; d.append(u[V.index(tuple(vb))] - u[a])
        d = np.array(d); lo[:, j] = d.min(0) + (np.arange(3) == j); hi[:, j] = d.max(0) + (np.arange(3) == j)
    mul = lambda a, b: (min(a[0]*b[0], a[0]*b[1], a[1]*b[0], a[1]*b[1]), max(a[0]*b[0], a[0]*b[1], a[1]*b[0], a[1]*b[1]))
    sub = lambda a, b: (a[0] - b[1], a[1] - b[0]); add = lambda a, b: (a[0] + b[0], a[1] + b[1])
    E = lambda r, c: (lo[r, c], hi[r, c])
    A = sub(mul(E(1, 1), E(2, 2)), mul(E(1, 2), E(2, 1)))
    B = sub(mul(E(1, 2), E(2, 0)), mul(E(1, 0), E(2, 2)))
    C = sub(mul(E(1, 0), E(2, 1)), mul(E(1, 1), E(2, 0)))
    return add(add(mul(E(0, 0), A), mul(E(0, 1), B)), mul(E(0, 2), C))[0]

T = np.array([[1, 0, 0], [-.5, 2, -.5], [0, 0, 1]])
def bern_min(u, lo=(0, 0, 0), hi=(1, 1, 1)):
    g = [np.array([lo[k], (lo[k] + hi[k]) / 2, hi[k]]) for k in range(3)]
    F = J_at(u, np.array(list(itertools.product(*g)))).reshape(3, 3, 3)
    return np.einsum("ai,bj,ck,ijk->abc", T, T, T, F).min()
def bern_level1(u):
    return min(bern_min(u, (i/2, j/2, k/2), ((i+1)/2, (j+1)/2, (k+1)/2)) for i in (0, 1) for j in (0, 1) for k in (0, 1))
g = np.linspace(0, 1, 33); PD = np.array(list(itertools.product(g, g, g)))
def dense_min(u): return J_at(u, PD).min()

def twist(ch):
    u = np.zeros((8, 3))
    for i, (x, y, z) in enumerate(V):
        a = ch if z else -ch; c, s = np.cos(a), np.sin(a); px, py = x - .5, y - .5
        u[i] = [c*px - s*py - px, s*px + c*py - py, 0]
    return u
def corner(d):
    u = np.zeros((8, 3)); u[7] = -d * np.ones(3) / np.sqrt(3); return u

chis = np.linspace(0, 1.1, 45)
tw = np.array([[dense_min(twist(c)), edge_hull(twist(c)), bern_min(twist(c)), bern_level1(twist(c))] for c in chis])
assert np.allclose(tw[:, 0], np.cos(chis)**2, atol=1e-12) and np.allclose(tw[:, 1], np.cos(2*chis), atol=1e-12)
assert np.allclose(tw[:, 2], np.cos(2*chis), atol=1e-12) and np.allclose(tw[:, 3], np.cos(chis)**2, atol=1e-12)
for c in (0.5, 0.8):
    u = twist(c); print(f"twist chi={c}: min {np.cos(c)**2:.4f}, edge hull {edge_hull(u):.4f}, Bernstein-0 {bern_min(u):.4f}")
ds = np.linspace(0, 1.0, 41)
cp = np.array([[dense_min(corner(d)), edge_hull(corner(d)), bern_min(corner(d))] for d in ds])
assert np.allclose(cp[:, 0], cp[:, 2], atol=1e-12)
d_true = 1/np.sqrt(3)
fine = np.linspace(0.4, 0.6, 2001); hz = fine[np.argmax([edge_hull(corner(d)) <= 0 for d in fine])]
print(f"corner push: min J = 0 at d = 1/sqrt(3) = {d_true:.4f}; edge hull <= 0 from d = {hz:.4f}")

fig, axs = plt.subplots(1, 2, figsize=(6.5, 2.4))
ax = axs[0]
ax.axhline(0, color="0.5", lw=0.6)
ax.plot(chis, tw[:, 0], color="black", lw=1.1, label=r"exact minimum $\cos^2\chi$")
ax.plot(chis, tw[:, 1], color=OI["orange"], lw=2.2, alpha=0.8, label="edge hull, test (i)")
ax.plot(chis, tw[:, 2], color=OI["blue"], lw=1.0, ls="--", label=r"Bernstein, no subdivision")
ax.plot(chis, tw[:, 3], color=OI["green"], lw=1.0, ls=(0, (1, 1.5)), label="Bernstein, one bisection")
for c in (0.5, 0.8): ax.axvline(c, color="0.75", lw=0.6, ls=":")
ax.set_xlabel(r"twist $\chi$ (rad)"); ax.set_ylabel(r"lower bound of $\min\, J_K$"); ax.set_xlim(0, 1.1); ax.set_ylim(-0.65, 1.05)
ax.legend(loc="lower left", frameon=False, handlelength=2.2); ax.set_title("(a) twisted cell")
ax = axs[1]
ax.axvspan(hz, d_true, color=OI["verm"], alpha=0.25, lw=0)
ax.axhline(0, color="0.5", lw=0.6)
ax.plot(ds, cp[:, 0], color="black", lw=1.1, label=r"exact minimum")
ax.plot(ds, cp[:, 1], color=OI["orange"], lw=2.2, alpha=0.8, label="edge hull, test (i)")
ax.plot(ds, cp[:, 2], color=OI["blue"], lw=1.0, ls="--", label=r"Bernstein, no subdivision")
ax.set_xlabel(r"corner displacement $d$ (cell side 1)"); ax.set_xlim(0, 1.0); ax.set_ylim(-0.95, 1.05)
ax.legend(loc="lower left", frameon=False, handlelength=2.2); ax.set_title("(b) one corner pushed inwards")
fig.tight_layout(pad=0.4, w_pad=1.0)
fig.savefig(os.path.join(os.environ.get("FIG_DIR", "."), "fig_certificate_bounds.pdf"))   # FIG_DIR=figures in the paper repository
if os.environ.get("PREVIEW_DIR"): fig.savefig(os.path.join(os.environ["PREVIEW_DIR"], "fig_certificate_bounds.png"), dpi=220)
print("written", os.path.join(os.environ.get("FIG_DIR", "."), "fig_certificate_bounds.pdf"))


==> anc/fig_toy_folds.py <==
"""Figure: positivity at sample points does not imply positivity of the interpolated map.

(a)-(b) 2-D toy: one interior node displaced by 1.5 h; central-difference determinant (as in the
Learn2Reg evaluation) is positive at every node, the bilinear interpolant folds two cells.
(c) 3-D single Q1 cell Phi(xi) = (xi1, (1-a xi1) xi2, (1-b xi1) xi3), a = 20/11, b = 4/3: J_K = (1-a xi1)(1-b xi1)
is positive at every point of {0,1/2,1}^3 and at the 2^3 and 3^3 Gauss points, negative for xi1 in (11/20, 3/4).
All numbers printed below are exact (fractions) or computed in binary64 on explicit formulas.
Synthetic; no project code is used.
"""
import os
from fractions import Fraction as Fr
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import TwoSlopeNorm
from matplotlib.patches import Polygon

plt.rcParams.update({"font.size": 9, "axes.titlesize": 9, "axes.labelsize": 9, "legend.fontsize": 7.5,
                     "xtick.labelsize": 8, "ytick.labelsize": 8, "pdf.fonttype": 42, "font.family": "serif"})
OI = dict(blue="#0072B2", orange="#E69F00", verm="#D55E00", green="#009E73", sky="#56B4E9", purple="#CC79A7", black="#000000")

# ---------------- 2-D toy ----------------
n = 7
X = np.stack(np.meshgrid(np.arange(n, dtype=float), np.arange(n, dtype=float), indexing="ij"), -1)  # X[i,j] = (i,j)
U = np.zeros_like(X)
U[3, 3] = (1.5, 0.0)
Y = X + U

def central_det(U):
    """Central differences in the interior (np.gradient-like); boundary nodes skipped (u = 0 there)."""
    d = {}
    for i in range(1, n - 1):
        for j in range(1, n - 1):
            dux = (U[i + 1, j] - U[i - 1, j]) / 2
            duy = (U[i, j + 1] - U[i, j - 1]) / 2
            F = np.array([[1 + dux[0], duy[0]], [dux[1], 1 + duy[1]]])
            d[(i, j)] = np.linalg.det(F)
    return d

cd = central_det(U)
print("2-D: min central-difference det over interior nodes =", min(cd.values()))

def bilinear_J(i, j, s, t):
    s = np.asarray(s, float)[..., None]; t = np.asarray(t, float)[..., None]
    Y00, Y10, Y01, Y11 = Y[i, j], Y[i + 1, j], Y[i, j + 1], Y[i + 1, j + 1]
    a = (1 - t) * (Y10 - Y00) + t * (Y11 - Y01)
    b = (1 - s) * (Y01 - Y00) + s * (Y11 - Y10)
    return a[..., 0] * b[..., 1] - a[..., 1] * b[..., 0]

corner_min = {}
for i in range(n - 1):
    for j in range(n - 1):
        corner_min[(i, j)] = min(float(bilinear_J(i, j, s, t)) for s in (0.0, 1.0) for t in (0.0, 1.0))
folded = [c for c, v in corner_min.items() if v <= 0]
print("2-D: folded cells (lower-left node) =", folded, " min corner J =", min(corner_min.values()))

# ---------------- 3-D cell (exact) ----------------
a3, b3 = Fr(20, 11), Fr(4, 3)
J1 = lambda t: (1 - a3 * t) * (1 - b3 * t)
S = [Fr(0), Fr(1, 2), Fr(1)]
g2 = [0.5 - 0.5 / np.sqrt(3), 0.5 + 0.5 / np.sqrt(3)]
g3 = [0.5 - np.sqrt(0.15), 0.5, 0.5 + np.sqrt(0.15)]
print("3-D: J at {0,1/2,1}:", [str(J1(t)) for t in S])
fJ = lambda t: (1 - float(a3) * t) * (1 - float(b3) * t)
print("3-D: J at Gauss 2:", [fJ(t) for t in g2], " Gauss 3:", [fJ(t) for t in g3])
assert min(fJ(t) for t in g2 + g3) > 0
tstar = (a3 + b3) / (2 * a3 * b3)
print("3-D: minimiser xi1* =", tstar, " J(xi1*) =", J1(tstar), "=", float(J1(tstar)), "; J<0 on (11/20, 3/4)")
beta = [J1(Fr(0)), 2 * J1(Fr(1, 2)) - (J1(Fr(0)) + J1(Fr(1))) / 2, J1(Fr(1))]
print("3-D: Bernstein coefficients along xi1 (level 0):", [str(b) for b in beta])
# exact check that J_K of the trilinear map equals (1-a xi1)(1-b xi1) at all 27 points
def Phi(x):
    return (x[0], (1 - a3 * x[0]) * x[1], (1 - b3 * x[0]) * x[2])
nodes = {(i, j, k): Phi((Fr(i), Fr(j), Fr(k))) for i in (0, 1) for j in (0, 1) for k in (0, 1)}
def JK(x):
    # columns of the Q1 gradient from the eight nodes (exact)
    cols = []
    for d in range(3):
        c = [Fr(0)] * 3
        for v, P in nodes.items():
            if v[d] == 0:
                continue
            w = Fr(1)
            for e in range(3):
                if e != d:
                    w *= x[e] if v[e] else 1 - x[e]
            vm = list(v); vm[d] = 0
            Pm = nodes[tuple(vm)]
            for r in range(3):
                c[r] += w * (P[r] - Pm[r])
        cols.append(c)
    (a, b, c) = cols
    return (a[0] * (b[1] * c[2] - b[2] * c[1]) - b[0] * (a[1] * c[2] - a[2] * c[1]) + c[0] * (a[1] * b[2] - a[2] * b[1]))
assert all(JK((p, q, r)) == J1(p) for p in S for q in S for r in S)
assert JK((tstar, Fr(1, 3), Fr(2, 7))) == J1(tstar)
print("3-D: exact Q1 determinant agrees with the closed form at all 27 points and at a witness point")

# ---------------- figure ----------------
fig, axs = plt.subplots(1, 3, figsize=(6.5, 2.45), gridspec_kw=dict(width_ratios=[1, 1.18, 1.3]))
win = (1.5, 5.5, 1.5, 4.5)
ax = axs[0]
for (i, j) in folded:
    poly = [Y[i, j], Y[i + 1, j], Y[i + 1, j + 1], Y[i, j + 1]]
    ax.add_patch(Polygon(poly, closed=True, facecolor=OI["verm"], alpha=0.35, edgecolor="none"))
for i in range(n):
    ax.plot(Y[i, :, 0], Y[i, :, 1], color="0.35", lw=0.7)
    ax.plot(Y[:, i, 0], Y[:, i, 1], color="0.35", lw=0.7)
ax.plot(*X[3, 3], "o", mfc="white", mec="0.3", ms=3.5)
ax.annotate("", xy=Y[3, 3], xytext=X[3, 3], arrowprops=dict(arrowstyle="->", color=OI["blue"], lw=1.0))
ax.plot(*Y[3, 3], "o", color=OI["blue"], ms=3.5)
ax.set_aspect("equal"); ax.set_xlim(win[0], win[1]); ax.set_ylim(win[2], win[3]); ax.set_xticks([]); ax.set_yticks([])
ax.set_title("(a) folded grid")

ax = axs[1]
m = 40
Jimg = np.zeros(((n - 1) * m, (n - 1) * m))
s_ = (np.arange(m) + 0.5) / m
S2, T2 = np.meshgrid(s_, s_, indexing="ij")
for i in range(n - 1):
    for j in range(n - 1):
        Jimg[i * m:(i + 1) * m, j * m:(j + 1) * m] = bilinear_J(i, j, S2, T2)
norm = TwoSlopeNorm(vmin=-0.5, vcenter=0.0, vmax=2.5)
im = ax.imshow(Jimg.T, origin="lower", extent=(0, n - 1, 0, n - 1), cmap="RdBu", norm=norm, interpolation="nearest")
for (i, j), v in cd.items():
    ax.plot(i, j, "o", ms=3.2, mfc=OI["green"], mec="black", mew=0.3)
for (i, j) in [(2, 3), (3, 3), (4, 3)]:
    ax.annotate(f"{cd[(i, j)]:.2f}", (i, j), xytext=(2, 3), textcoords="offset points", fontsize=6.5)
cb = fig.colorbar(im, ax=ax, fraction=0.046, pad=0.03, shrink=0.78, ticks=[-0.5, 0, 1, 2]); cb.ax.tick_params(labelsize=6)
ax.set_xlim(win[0], win[1]); ax.set_ylim(win[2], win[3]); ax.set_xticks([]); ax.set_yticks([])
ax.set_title(r"(b) $J$ of the bilinear map")

ax = axs[2]
fa, fb = float(a3), float(b3)
tt = np.linspace(0, 1, 801)
JJ = (1 - fa * tt) * (1 - fb * tt)
ax.axvspan(11 / 20, 3 / 4, color=OI["verm"], alpha=0.25, lw=0)
ax.axhline(0, color="0.5", lw=0.6)
bern = [float(b) for b in beta]
ax.plot([0, 0.5, 1], bern, "--", color="0.55", lw=0.8, marker="D", ms=3, mfc="white", label="Bernstein control polygon")
ax.plot(tt, JJ, color="black", lw=1.0, label=r"$J_K$ (constant in $\xi_2,\xi_3$)")
ax.plot([0, 0.5, 1], [fJ(t) for t in (0, 0.5, 1)], "o", color=OI["blue"], ms=4, label=r"points of $\{0,\frac{1}{2},1\}^3$")
ax.plot(g3, [fJ(t) for t in g3], "s", mfc="none", mec=OI["orange"], ms=4.5, label=r"$3^3$ Gauss points")
ax.plot(g2, [fJ(t) for t in g2], "^", mfc="none", mec=OI["green"], ms=4.5, label=r"$2^3$ Gauss points")
ax.set_ylim(-0.65, 2.15); ax.set_xlim(0, 1)
ax.annotate(f"min {float(J1(tstar)):.3f}", xy=(float(tstar), float(J1(tstar))), xytext=(0.52, -0.33), fontsize=6.5,
            arrowprops=dict(arrowstyle="->", lw=0.6))
ax.set_xlabel(r"$\xi_1$"); ax.legend(loc="upper right", frameon=True, framealpha=0.95, edgecolor="0.8", handlelength=1.4, borderaxespad=0.3, fontsize=7.0)
ax.set_title("(c) one trilinear cell")
fig.tight_layout(pad=0.4, w_pad=0.6)
fig.savefig(os.path.join(os.environ.get("FIG_DIR", "."), "fig_toy_folds.pdf"))   # FIG_DIR=figures in the paper repository
if os.environ.get("PREVIEW_DIR"): fig.savefig(os.path.join(os.environ["PREVIEW_DIR"], "fig_toy_folds.png"), dpi=220)
print("written", os.path.join(os.environ.get("FIG_DIR", "."), "fig_toy_folds.pdf"))


==> anc/prescreen_bound_check.py <==
"""Independent check of the a-priori prescreen bound (Lemma A.2 of the paper, proved in Appendix C): replicate the kernel's
floating-point operation order in pure Python floats, compute exact Bernstein coefficients with Fractions from the
same stored data, and check |beta_fl - beta_exact| <= B for every coefficient. Not project code."""
import itertools, math, random
from fractions import Fraction as Fr
U = 2.0**-53
def gam(n): return n*U/(1-n*U)
G12, G6, G3 = gam(12), gam(6), gam(3)
ETA, SQ27 = 1e-290, 5.196152422706633
VERT = [(x, y, z) for z in (0, 1) for y in (0, 1) for x in (0, 1)]          # a = x + 2y + 4z
PTS = [(s0, s1, s2) for s2 in (0, .5, 1) for s1 in (0, .5, 1) for s0 in (0, .5, 1)]   # p = 9*iz + 3*iy + ix
def ell(b, t): return (1-t) if b == 0 else t
def dell(b): return -1.0 if b == 0 else 1.0
def table(h):
    """D[j][p][a] = fl(1/h_j) * c with c in {0, +-1/4, +-1/2, +-1} (exact power-of-two factor)."""
    inv = [1.0/hj for hj in h]
    D = [[[0.0]*8 for _ in range(27)] for _ in range(3)]
    Dex = [[[Fr(0)]*8 for _ in range(27)] for _ in range(3)]
    for j in range(3):
        for p, xi in enumerate(PTS):
            for a, v in enumerate(VERT):
                c = 1.0
                for k in range(3):
                    c *= dell(v[k]) if k == j else ell(v[k], xi[k])
                D[j][p][a] = inv[j]*c
                Dex[j][p][a] = Fr(c)/Fr(h[j])
    return D, Dex
def kernel(u, D):
    b = [0.0]*27; sigma = phi = big = 0.0
    for p in range(27):
        F = [[0.0]*3 for _ in range(3)]
        for r in range(3):
            for j in range(3):
                acc = mag = 0.0
                for a in range(8):
                    t = u[a][r]*D[j][p][a]; acc += t; mag += abs(t)
                F[r][j] = acc; sigma = max(sigma, mag)
            F[r][r] += 1.0
        phi = max(phi, max(abs(F[r][j]) for r in range(3) for j in range(3)))
        v = (F[0][0]*(F[1][1]*F[2][2]-F[1][2]*F[2][1]) + F[0][1]*(F[1][2]*F[2][0]-F[1][0]*F[2][2])
             + F[0][2]*(F[1][0]*F[2][1]-F[1][1]*F[2][0]))
        b[p] = v; big = max(big, abs(v))
    for stride in (1, 3, 9):
        for p in range(27):
            if (p//stride) % 3 == 1:
                b[p] = 2.*b[p]-.5*(b[p-stride]+b[p+stride])
    e = G12*(sigma+phi)+ETA; P = phi+e
    ej = SQ27*e*(3.*P*P+3.*P*e+e*e)+6.*G6*P*P*P
    B = 1.01*(27.*ej+135.*G3*big)+ETA
    return b, B
def exact(u, Dex):
    J = []
    for p in range(27):
        F = [[Fr(int(r == j)) + sum(Fr(u[a][r])*Dex[j][p][a] for a in range(8)) for j in range(3)] for r in range(3)]
        J.append(F[0][0]*(F[1][1]*F[2][2]-F[1][2]*F[2][1]) - F[0][1]*(F[1][0]*F[2][2]-F[1][2]*F[2][0])
                 + F[0][2]*(F[1][0]*F[2][1]-F[1][1]*F[2][0]))
    T = [[Fr(1), Fr(0), Fr(0)], [Fr(-1, 2), Fr(2), Fr(-1, 2)], [Fr(0), Fr(0), Fr(1)]]
    beta = [Fr(0)]*27
    for iz, iy, ix in itertools.product(range(3), repeat=3):
        beta[9*iz+3*iy+ix] = sum(T[iz][kz]*T[iy][ky]*T[ix][kx]*J[9*kz+3*ky+kx]
                                 for kz in range(3) for ky in range(3) for kx in range(3))
    return beta
rng = random.Random(20261018)
worst = 0.0; n = 0; viol = 0
cases = []
for t in range(160):   # random cells, various scales and anisotropic spacings
    h = [rng.choice([1.0, .3, 7.7, .013, 0.1, 3.0, 1/3]) for _ in range(3)]
    sc = rng.choice([1e-3, .1, .5, 1.0, 10.0, 1e3, 1e8])
    cases.append((h, [[rng.gauss(0, sc)*h[k] for k in range(3)] for _ in range(8)]))
for t in range(60):    # near-singular: collapse the cell along one axis almost completely
    h = [rng.choice([1.0, .3, 7.7]) for _ in range(3)]; ax = rng.randrange(3); s = 1-10**rng.uniform(-14, -2)
    u = [[(-s*v[k]*h[k] if k == ax else 0.0) + rng.gauss(0, 1e-3) for k in range(3)] for v in VERT]
    cases.append((h, u))
for t in range(30):    # large common translation (sigma >> phi) and tiny-displacement / underflow regime
    h = [1.0, 1.0, 1.0]; T0 = rng.choice([1e3, 1e8, 1e12])
    cases.append((h, [[T0+rng.gauss(0, .1) for k in range(3)] for _ in range(8)]))
    cases.append((h, [[rng.gauss(0, 1e-300) for k in range(3)] for _ in range(8)]))
for h, u in cases:
    D, Dex = table(h)
    b, B = kernel(u, D)
    if not all(math.isfinite(x) for x in b) or not math.isfinite(B):
        continue
    beta = exact(u, Dex); n += 1
    err = max(abs(Fr(b[p]) - beta[p]) for p in range(27))
    ratio = float(err/Fr(B))
    worst = max(worst, ratio); viol += err > Fr(B)
print(f'cases {n}; violations {viol}; max |beta_fl-beta|/B = {worst:.3e}')

